An Efficient Algorithm for Power Dominating Set

The problem Power Dominating Set (PDS) is motivated by the placement of phasor measurement units to monitor electrical networks. It asks for a minimum set of vertices in a graph that observes all remaining vertices by exhaustively applying two observation rules. Our contribution is twofold. First, we determine the parameterized complexity of PDS by proving it is $W[P]$-complete when parameterized with respect to the solution size. We note that it was only known to be $W[2]$-hard before. Our second and main contribution is a new algorithm for PDS that efficiently solves practical instances. Our algorithm consists of two complementary parts. The first is a set of reduction rules for PDS that can also be used in conjunction with previously existing algorithms. The second is an algorithm for solving the remaining kernel based on the implicit hitting set approach. Our evaluation on a set of power grid instances from the literature shows that our solver outperforms previous state-of-the-art solvers for PDS by more than one order of magnitude on average. Furthermore, our algorithm can solve previously unsolved instances of continental scale within a few minutes.

==> figures/tikz-names.py <==
#!/usr/bin/env python3
import os
import sys

def set_tikz_picture_name(directory, insert = False):
    for root, dirs, files in os.walk(directory):
        for file in files:
            if file.endswith(".tikz.tex"):
                file_path = os.path.join(root, file)
                lines = []

                # Read the contents of the file
                with open(file_path, 'r') as f:
                    lines = f.readlines()

                # Find the line with tikzpicturename macro and skip comments before it
                name_line = None
                for i, line in enumerate(lines):
                    if line.strip().startswith('%') or line.strip() == '':
                        continue
                    elif line.strip().startswith("\\tikzpicturename"):
                        name_line = i
                        break
                    else:
                        break
                if name_line is None and insert:
                    lines.insert(0, '')
                    name_line = 0

                # Replace the existing tikzpicturename macro
                if name_line is not None:
                    name_parts = [ l for l in os.path.relpath(root, directory).split(os.sep) if l != '.'] + [file.split('.')[0]]
                    lines[name_line] = f'\\tikzpicturename{{{"-".join(name_parts)}}}\n'

                    # Write the modified contents back to the file
                    with open(file_path, 'w') as f:
                        f.writelines(lines)

if __name__ == "__main__":
    root_directory = sys.argv[1] if len(sys.argv) > 1 else os.getcwd()
    set_tikz_picture_name(root_directory)

